Correct-by-Construction Design of Contextual Robotic Missions Using Contracts

Effectively specifying and implementing robotic missions poses a set of challenges to software engineering for robotic systems. These challenges stem from the need to formalize and execute a robot's high-level tasks while considering various application scenarios and conditions, also known as contexts, in real-world operational environments. Writing correct mission specifications that explicitly account for multiple contexts can be tedious and error-prone. Furthermore, as the number of contexts, and consequently the complexity of the specification, increases, generating a correct-by-construction implementation (e.g., by using synthesis methods) can become intractable. A viable approach to address these issues is to decompose the mission specification into smaller, manageable sub-missions, with each sub-mission tailored to a specific context. Nevertheless, this compositional approach introduces its own set of challenges in ensuring the overall mission's correctness. In this paper, we propose a novel compositional framework for specifying and implementing contextual robotic missions using assume-guarantee contracts. The mission specification is structured in a hierarchical and modular fashion, allowing for each sub-mission to be synthesized as an independent robot controller. We address the problem of dynamically switching between sub-mission controllers while ensuring correctness under predefined conditions.

==> clean.py <==
import os
import re

def remove_special_lines(lines, patterns):
    new_lines = []
    for line in lines:
        if not any(pattern in line for pattern in patterns):
            new_lines.append(line)
    return new_lines

def remove_comments_and_extra_newlines(lines):
    new_lines = []
    comment_pattern = re.compile(r'(?<!\\)%.*')
    previous_line_empty = False
    
    for line in lines:
        if not line.strip().startswith('%'):
            new_line = comment_pattern.sub('', line)
            if not new_line.strip():
                if previous_line_empty:
                    continue
                previous_line_empty = True
            else:
                previous_line_empty = False
            new_lines.append(new_line)
    return new_lines

def replace_ins_macro(lines):
    ins_pattern = re.compile(r'\\ins\{([^}]*)\}')
    return [ins_pattern.sub(r'\1', line) for line in lines]

def process_file_lines(lines):
    lines = remove_special_lines(lines, ['\\begin{inspar}', '\\end{inspar}'])
    lines = remove_comments_and_extra_newlines(lines)
    lines = replace_ins_macro(lines)
    return lines

def process_file(file_path):
    with open(file_path, 'r', encoding='utf-8') as file:
        lines = file.readlines()

    lines = process_file_lines(lines)

    with open(file_path, 'w', encoding='utf-8') as file:
        file.writelines(lines)

def process_directory(directory):
    for root, dirs, files in os.walk(directory):
        for file in files:
            if file.endswith('.tex'):
                file_path = os.path.join(root, file)
                process_file(file_path)

# Run the function on the current directory
process_directory('.')


==> save.sh <==
#!/bin/bash

# Add all files to the staging area
git add .

# Commit the changes with an 'update' message
git commit -m "update"

# Push the changes to the remote repository
git push

